An Improved Bound for Smith's Longest Cycles Conjecture via a Forbidden Subdivision

Smith's conjecture asserts that in every $k$-connected graph with $k\geq 2$, any two longest cycles intersect in at least $k$ vertices. In this work, we establish an $\Omega(k^{8/11})$ bound for this conjecture, improving upon the $\Omega(k^{2/3})$ bound of Ma and Zhao. Our proof combines a Ramsey theoretic refinement of the traditional Tur\'an-type approach with computer search.

==> anc/routing_computation.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "code",
      "execution_count": 1,
      "metadata": {
        "id": "Vn_Y680XRiLE"
      },
      "outputs": [],
      "source": [
        "\"\"\"\n",
        "This cell sets up all homogeneous configurations, even routings, and\n",
        "connectedness tests used by the search.\n",
        "\"\"\"\n",
        "\n",
        "from itertools import permutations\n",
        "ROUTING_SIZES = (4, 6, 8, 10, 12, 14, 16)\n",
        "SMALL_ROUTING_SIZES = (4, 6, 8, 10)\n",
        "LARGE_ROUTING_SIZES = (12, 14, 16)\n",
        "ALL_FRAGMENTS = [\n",
        "    (row, column)\n",
        "    for column in range(8)\n",
        "    for row in range(4)\n",
        "]\n",
        "REFERENCE_FRAGMENTS = [\n",
        "    (row, column)\n",
        "    for column in range(2)\n",
        "    for row in range(4)\n",
        "]\n",
        "ROW_ORDERS = list(permutations(range(4)))\n",
        "EVEN_USED_COLUMNS = [\n",
        "    column_bits\n",
        "    for column_bits in range(1, 16)\n",
        "    if column_bits.bit_count() % 2 == 0\n",
        "]\n",
        "\n",
        "def make_reference_rank(order):\n",
        "    # record fragment ranks according to sigma\n",
        "    rank = [[0] * 4 for _ in range(2)]\n",
        "    for place in range(8):\n",
        "        row, column = order[place]\n",
        "        rank[column][row] = place\n",
        "    return rank\n",
        "\n",
        "def column_orders_agree(rank):\n",
        "    # check the overlap condition\n",
        "    for row_u in range(4):\n",
        "        for row_v in range(row_u + 1, 4):\n",
        "            first_column = rank[0][row_u] < rank[0][row_v]\n",
        "            second_column = rank[1][row_u] < rank[1][row_v]\n",
        "            if first_column != second_column:\n",
        "                return False\n",
        "    return True\n",
        "\n",
        "def sigma_before(u, v, rank):\n",
        "    # return whether sigma forces u before v\n",
        "    row_u, column_u = u\n",
        "    row_v, column_v = v\n",
        "    if column_u == column_v:\n",
        "        return rank[0][row_u] < rank[0][row_v]\n",
        "    if column_u < column_v:\n",
        "        return rank[0][row_u] < rank[1][row_v]\n",
        "    return rank[1][row_u] < rank[0][row_v]\n",
        "\n",
        "def build_order(rank):\n",
        "    # build Y-order according to sigma or determine none exists\n",
        "    left = ALL_FRAGMENTS[:]\n",
        "    order = []\n",
        "    while left:\n",
        "        pick = None\n",
        "        for u in left:\n",
        "            ok = True\n",
        "            for v in left:\n",
        "                if u != v and sigma_before(v, u, rank):\n",
        "                    ok = False\n",
        "                    break\n",
        "            if ok:\n",
        "                pick = u\n",
        "                break\n",
        "        if pick is None:\n",
        "            return None\n",
        "        order.append(pick)\n",
        "        left.remove(pick)\n",
        "    return order\n",
        "\n",
        "def make_ranks():\n",
        "    # enumerate all valid sigma\n",
        "    ranks = []\n",
        "    for base_order in permutations(REFERENCE_FRAGMENTS):\n",
        "        reference_rank = make_reference_rank(base_order)\n",
        "        if not column_orders_agree(reference_rank):\n",
        "            continue\n",
        "        order = build_order(reference_rank)\n",
        "        if order is None:\n",
        "            continue\n",
        "        rank = [0] * 32\n",
        "        for place in range(32):\n",
        "            row, column = order[place]\n",
        "            rank[4 * column + row] = place\n",
        "        ranks.append(tuple(rank))\n",
        "    return ranks\n",
        "\n",
        "def make_routings_by_size():\n",
        "    # enumerate normalized even routings (used columns are consecutive)\n",
        "    routes = {size: [] for size in ROUTING_SIZES}\n",
        "    def extend(column, route_mask, row_parity, size):\n",
        "        \"\"\"add one nonempty even column to a partial routing.\"\"\"\n",
        "        if row_parity == 0 and size in routes:\n",
        "            routes[size].append(route_mask)\n",
        "        if column == 8:\n",
        "            return\n",
        "        for column_bits in EVEN_USED_COLUMNS:\n",
        "            new_size = size + column_bits.bit_count()\n",
        "            if new_size <= 16:\n",
        "                extend(\n",
        "                    column + 1,\n",
        "                    route_mask | (column_bits << (4 * column)),\n",
        "                    row_parity ^ column_bits,\n",
        "                    new_size,\n",
        "                )\n",
        "    extend(0, 0, 0, 0)\n",
        "    for size in ROUTING_SIZES:\n",
        "        routes[size].sort()\n",
        "    return routes\n",
        "\n",
        "def is_even_routing(route_mask):\n",
        "    # check that the routing is an even routing\n",
        "    if route_mask == 0:\n",
        "        return False\n",
        "    for row in range(4):\n",
        "        total = 0\n",
        "        for column in range(8):\n",
        "            total += (route_mask >> (4 * column + row)) & 1\n",
        "        if total % 2 != 0:\n",
        "            return False\n",
        "    for column in range(8):\n",
        "        total = 0\n",
        "        for row in range(4):\n",
        "            total += (route_mask >> (4 * column + row)) & 1\n",
        "        if total % 2 != 0:\n",
        "            return False\n",
        "    return True\n",
        "\n",
        "def matching_union_connected(first_match, second_match):\n",
        "    # check whether two perfect matchings form one alternating cycle\n",
        "    pseudo_count = len(first_match)\n",
        "    pseudo = 0\n",
        "    seen = 0\n",
        "    # repeatedly follow one edge from each perfect matching\n",
        "    for _ in range(pseudo_count // 2):\n",
        "        bit = 1 << pseudo\n",
        "        if seen & bit:\n",
        "            return False\n",
        "        seen |= bit\n",
        "        pseudo = first_match[pseudo]\n",
        "        pseudo = second_match[pseudo]\n",
        "    return pseudo == 0\n",
        "\n",
        "def build_x_data(route_mask, pi, epsilon):\n",
        "    # build both pseudovertex matchings involving subpaths of X\n",
        "    # and test connectedness of Gamma_2\n",
        "    selected_cells = []\n",
        "    for cell in range(32):\n",
        "        if route_mask & (1 << cell):\n",
        "            selected_cells.append(cell)\n",
        "    route_size = len(selected_cells)\n",
        "    pseudo_count = 2 * route_size\n",
        "    cell_pos = [-1] * 32\n",
        "    for index in range(route_size):\n",
        "        cell_pos[selected_cells[index]] = index\n",
        "    b_pseudos = [[] for _ in range(4)]\n",
        "    a_pseudos = [[] for _ in range(8)]\n",
        "\n",
        "    # pseudovertex 2*t meets B_i and pseudovertex 2*t+1 meets A_j\n",
        "    for row in range(4):\n",
        "        for column in range(8):\n",
        "            cell = 4 * column + row\n",
        "            index = cell_pos[cell]\n",
        "            if index != -1:\n",
        "                b_pseudos[row].append(2 * index)\n",
        "        if (epsilon >> row) & 1:\n",
        "            b_pseudos[row].reverse()\n",
        "    for column in range(8):\n",
        "        for row in pi:\n",
        "            cell = 4 * column + row\n",
        "            index = cell_pos[cell]\n",
        "            if index != -1:\n",
        "                a_pseudos[column].append(2 * index + 1)\n",
        "\n",
        "    # Gamma_1 pairs consecutive pseudovertices inside each X-fragment\n",
        "    x1_match = [-1] * pseudo_count\n",
        "    for pseudos in b_pseudos + a_pseudos:\n",
        "        for index in range(0, len(pseudos), 2):\n",
        "            u = pseudos[index]\n",
        "            v = pseudos[index + 1]\n",
        "            x1_match[u] = v\n",
        "            x1_match[v] = u\n",
        "\n",
        "    # named X-fragments are ordered B_1,A_1,...,A_8,B_2,B_3,B_4\n",
        "    blocks = []\n",
        "    for pseudos in [b_pseudos[0]] + a_pseudos + b_pseudos[1:]:\n",
        "        if pseudos:\n",
        "            blocks.append(pseudos)\n",
        "\n",
        "    # Gamma_2 uses the complementary pairing along X\n",
        "    x2_match = [-1] * pseudo_count\n",
        "    for pseudos in blocks:\n",
        "        for index in range(1, len(pseudos) - 1, 2):\n",
        "            u = pseudos[index]\n",
        "            v = pseudos[index + 1]\n",
        "            x2_match[u] = v\n",
        "            x2_match[v] = u\n",
        "    for index in range(len(blocks)):\n",
        "        pseudos = blocks[index]\n",
        "        next_pseudos = blocks[(index + 1) % len(blocks)]\n",
        "        u = pseudos[-1]\n",
        "        v = next_pseudos[0]\n",
        "        x2_match[u] = v\n",
        "        x2_match[v] = u\n",
        "\n",
        "    # Gamma_2 pairs the two pseudovertices from each selected cell along Y\n",
        "    y2_match = [-1] * pseudo_count\n",
        "    for index in range(route_size):\n",
        "        y2_match[2 * index] = 2 * index + 1\n",
        "        y2_match[2 * index + 1] = 2 * index\n",
        "    gamma2_connected = matching_union_connected(x2_match, y2_match)\n",
        "    return tuple(selected_cells), tuple(x1_match), gamma2_connected\n",
        "\n",
        "def make_y_neighbors(selected_cells, rank):\n",
        "    # record cyclic neighbors of selected Y-fragments wrt to prec_Y\n",
        "    ranked = []\n",
        "    for index in range(len(selected_cells)):\n",
        "        cell = selected_cells[index]\n",
        "        ranked.append((rank[cell], index))\n",
        "    ranked.sort()\n",
        "    route_size = len(selected_cells)\n",
        "    next_y = [0] * route_size\n",
        "    prev_y = [0] * route_size\n",
        "    for place in range(route_size):\n",
        "        index = ranked[place][1]\n",
        "        next_y[index] = ranked[(place + 1) % route_size][1]\n",
        "        prev_y[index] = ranked[(place - 1) % route_size][1]\n",
        "    return tuple(next_y), tuple(prev_y)\n",
        "\n",
        "def gamma1_connected(selected_cells, x1_match, y_neighbors, eta):\n",
        "    # check whether the contracted Gamma_1 is one alternating cycle\n",
        "    next_y, prev_y = y_neighbors\n",
        "    pseudo = 0\n",
        "    seen = 0\n",
        "    for _ in range(len(selected_cells)):\n",
        "        bit = 1 << pseudo\n",
        "        if seen & bit:\n",
        "            return False\n",
        "        seen |= bit\n",
        "        pseudo = x1_match[pseudo]\n",
        "        cell_index = pseudo >> 1\n",
        "        row = selected_cells[cell_index] & 3\n",
        "        first = (eta >> row) & 1\n",
        "        if (pseudo & 1) == first:\n",
        "            next_index = prev_y[cell_index]\n",
        "            next_row = selected_cells[next_index] & 3\n",
        "            next_first = (eta >> next_row) & 1\n",
        "            pseudo = 2 * next_index + (next_first ^ 1)\n",
        "        else:\n",
        "            next_index = next_y[cell_index]\n",
        "            next_row = selected_cells[next_index] & 3\n",
        "            next_first = (eta >> next_row) & 1\n",
        "            pseudo = 2 * next_index + next_first\n",
        "    return pseudo == 0\n",
        "\n",
        "def all_y_coverage(selected_cells, x1_match):\n",
        "    # return all Y-types for which Gamma_1 is connected\n",
        "    cover = 0\n",
        "    neighbor_cache = {}\n",
        "    for index in range(len(RANKS)):\n",
        "        y_neighbors = make_y_neighbors(selected_cells, RANKS[index])\n",
        "        eta_cover = neighbor_cache.get(y_neighbors)\n",
        "        if eta_cover is None:\n",
        "            eta_cover = 0\n",
        "            for eta in range(16):\n",
        "                if gamma1_connected(selected_cells, x1_match, y_neighbors, eta):\n",
        "                    eta_cover |= 1 << eta\n",
        "            neighbor_cache[y_neighbors] = eta_cover\n",
        "        cover |= eta_cover << (16 * index)\n",
        "    return cover\n",
        "\n",
        "def missing_y_coverage(selected_cells, x1_match, missing):\n",
        "    # return the missing Y-types for which Gamma_1 is connected\n",
        "    need = {}\n",
        "    todo = missing\n",
        "    while todo:\n",
        "        bit = todo & -todo\n",
        "        case = bit.bit_length() - 1\n",
        "        index, eta = divmod(case, 16)\n",
        "        need[index] = (\n",
        "            need.get(index, 0) | (1 << eta)\n",
        "        )\n",
        "        todo -= bit\n",
        "\n",
        "    cover = 0\n",
        "    for index, eta_bits in need.items():\n",
        "        y_neighbors = make_y_neighbors(selected_cells, RANKS[index])\n",
        "        todo = eta_bits\n",
        "        while todo:\n",
        "            bit = todo & -todo\n",
        "            eta = bit.bit_length() - 1\n",
        "            if gamma1_connected(selected_cells, x1_match, y_neighbors, eta):\n",
        "                cover |= 1 << (16 * index + eta)\n",
        "            todo -= bit\n",
        "    return cover\n",
        "\n",
        "def greedy_subcover(candidates, target):\n",
        "    # greedily retain a shorter routing list with the same coverage union\n",
        "    chosen = []\n",
        "    left = target\n",
        "    while left:\n",
        "        best_mask = None\n",
        "        best_cover = 0\n",
        "        best_gain = 0\n",
        "        for route_mask, cover in candidates:\n",
        "            gain = (cover & left).bit_count()\n",
        "            if gain > best_gain:\n",
        "                best_mask = route_mask\n",
        "                best_cover = cover\n",
        "                best_gain = gain\n",
        "        if best_mask is None:\n",
        "            break\n",
        "        chosen.append(best_mask)\n",
        "        left &= ~best_cover\n",
        "    return chosen\n",
        "\n",
        "RANKS = make_ranks()\n",
        "ROUTINGS_BY_SIZE = make_routings_by_size()\n",
        "X_TYPE_COUNT = len(ROW_ORDERS) * 16\n",
        "Y_TYPE_COUNT = len(RANKS) * 16\n",
        "ALL_Y_TYPES = (1 << Y_TYPE_COUNT) - 1\n",
        "TOTAL_CASE_COUNT = X_TYPE_COUNT * Y_TYPE_COUNT"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "\"\"\"\n",
        "This cell searches for the routings that make Gamma_1 and Gamma_2 connected.\n",
        "\"\"\"\n",
        "\n",
        "def search_small_routes():\n",
        "    # search all normalized routings of sizes 4, 6, 8, 10\n",
        "    routes_by_x_type = [[] for _ in range(X_TYPE_COUNT)]\n",
        "    missing_by_x_type = [0] * X_TYPE_COUNT\n",
        "    counts = [0] * len(SMALL_ROUTING_SIZES)\n",
        "    coverage_cache = {}\n",
        "    for x_type in range(X_TYPE_COUNT):\n",
        "        row_index, eta = divmod(x_type, 16)\n",
        "        pi = ROW_ORDERS[row_index]\n",
        "        candidates = []\n",
        "        covered = 0\n",
        "        left = ALL_Y_TYPES\n",
        "        for size_index in range(len(SMALL_ROUTING_SIZES)):\n",
        "            size = SMALL_ROUTING_SIZES[size_index]\n",
        "            for route_mask in ROUTINGS_BY_SIZE[size]:\n",
        "                selected_cells, x1_match, gamma2_connected = build_x_data(\n",
        "                    route_mask,\n",
        "                    pi,\n",
        "                    eta\n",
        "                )\n",
        "                if not gamma2_connected:\n",
        "                    continue\n",
        "                key = (route_mask, x1_match)\n",
        "                cover = coverage_cache.get(key)\n",
        "                if cover is None:\n",
        "                    cover = all_y_coverage(selected_cells, x1_match)\n",
        "                    coverage_cache[key] = cover\n",
        "                candidates.append((route_mask, cover))\n",
        "                covered |= cover\n",
        "            left = ALL_Y_TYPES & ~covered\n",
        "            counts[size_index] += left.bit_count()\n",
        "        routes_by_x_type[x_type] = greedy_subcover(candidates, covered)\n",
        "        missing_by_x_type[x_type] = left\n",
        "    return routes_by_x_type, missing_by_x_type, counts\n",
        "\n",
        "def search_large_routes(routes_by_x_type, missing_by_x_type):\n",
        "    # search normalized routings of sizes 12, 14, 16 only on unresolved cases\n",
        "    counts = []\n",
        "    active = {\n",
        "        x_type\n",
        "        for x_type in range(X_TYPE_COUNT)\n",
        "        if missing_by_x_type[x_type]\n",
        "    }\n",
        "    for size in LARGE_ROUTING_SIZES:\n",
        "        for route_mask in ROUTINGS_BY_SIZE[size]:\n",
        "            if not active:\n",
        "                break\n",
        "            # for a fixed routing, X-types with the same x1 matching have\n",
        "            # the same Gamma_1 test and can be handled together\n",
        "            groups = {}\n",
        "            for x_type in active:\n",
        "                row_index, eta = divmod(x_type, 16)\n",
        "                selected_cells, x1_match, gamma2_connected = build_x_data(\n",
        "                    route_mask,\n",
        "                    ROW_ORDERS[row_index],\n",
        "                    eta\n",
        "                )\n",
        "                if not gamma2_connected:\n",
        "                    continue\n",
        "                if x1_match not in groups:\n",
        "                    groups[x1_match] = [selected_cells, []]\n",
        "                groups[x1_match][1].append(x_type)\n",
        "            finished = []\n",
        "            for x1_match, group in groups.items():\n",
        "                selected_cells, x_types = group\n",
        "                need = 0\n",
        "                for x_type in x_types:\n",
        "                    need |= missing_by_x_type[x_type]\n",
        "                hit = missing_y_coverage(selected_cells, x1_match, need)\n",
        "                for x_type in x_types:\n",
        "                    new = hit & missing_by_x_type[x_type]\n",
        "                    if new:\n",
        "                        routes_by_x_type[x_type].append(route_mask)\n",
        "                        missing_by_x_type[x_type] &= ~new\n",
        "                        if missing_by_x_type[x_type] == 0:\n",
        "                            finished.append(x_type)\n",
        "            for x_type in finished:\n",
        "                active.discard(x_type)\n",
        "        left = sum(mask.bit_count() for mask in missing_by_x_type)\n",
        "        counts.append(left)\n",
        "    return counts\n",
        "\n",
        "print(\"cases at start:\", TOTAL_CASE_COUNT)\n",
        "routes_by_x_type, missing_by_x_type, small_counts = search_small_routes()\n",
        "for size, count in zip(SMALL_ROUTING_SIZES, small_counts):\n",
        "    print(\"after size\", size, \":\", count)\n",
        "large_counts = search_large_routes(routes_by_x_type, missing_by_x_type)\n",
        "for size, count in zip(LARGE_ROUTING_SIZES, large_counts):\n",
        "    print(\"after size\", size, \":\", count)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "m0bUDzOziZDP",
        "outputId": "313765f5-aace-4a26-f936-1543766767a6"
      },
      "execution_count": 2,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "cases at start: 7962624\n",
            "after size 4 : 1642592\n",
            "after size 6 : 196344\n",
            "after size 8 : 12908\n",
            "after size 10 : 4444\n",
            "after size 12 : 472\n",
            "after size 14 : 136\n",
            "after size 16 : 0\n"
          ]
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "\"\"\"\n",
        "This cell double checks that the routings we found are valid.\n",
        "\"\"\"\n",
        "\n",
        "def verify_routes(routes_by_x_type):\n",
        "    # check that the stored routings cover every canonical case\n",
        "    if len(routes_by_x_type) != X_TYPE_COUNT:\n",
        "        return False\n",
        "    for x_type in range(X_TYPE_COUNT):\n",
        "        row_index, epsilon = divmod(x_type, 16)\n",
        "        route_data = []\n",
        "        for route_mask in routes_by_x_type[x_type]:\n",
        "            if not is_even_routing(route_mask):\n",
        "                return False\n",
        "            selected_cells, x1_match, gamma2_connected = build_x_data(\n",
        "                route_mask,\n",
        "                ROW_ORDERS[row_index],\n",
        "                epsilon\n",
        "            )\n",
        "            if not gamma2_connected:\n",
        "                return False\n",
        "            route_data.append((selected_cells, x1_match))\n",
        "        for rank in RANKS:\n",
        "            neighbor_data = []\n",
        "            for selected_cells, x1_match in route_data:\n",
        "                neighbor_data.append(\n",
        "                    make_y_neighbors(selected_cells, rank)\n",
        "                )\n",
        "            for eta in range(16):\n",
        "                found = False\n",
        "                for route_index in range(len(route_data)):\n",
        "                    selected_cells, x1_match = route_data[route_index]\n",
        "                    if gamma1_connected(\n",
        "                        selected_cells,\n",
        "                        x1_match,\n",
        "                        neighbor_data[route_index],\n",
        "                        eta\n",
        "                    ):\n",
        "                        found = True\n",
        "                        break\n",
        "                if not found:\n",
        "                    return False\n",
        "    return True\n",
        "\n",
        "print(\"PASS\" if verify_routes(routes_by_x_type) else \"FAIL\")"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "nOUc6jlTlft2",
        "outputId": "b21dcae1-cd8c-4aa9-f89a-e5902c944618"
      },
      "execution_count": 3,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "PASS\n"
          ]
        }
      ]
    }
  ]
}
